A full-resolution training framework for Sentinel-2 image fusion

This work presents a new unsupervised framework for training deep learning models for super-resolution of Sentinel-2 images by fusion of its 10-m and 20-m bands. The proposed scheme avoids the resolution downgrade process needed to generate training data in the supervised case. On the other hand, a proper loss that accounts for cycle-consistency between the network prediction and the input components to be fused is proposed. Despite its unsupervised nature, in our preliminary experiments the proposed scheme has shown promising results in comparison to the supervised approach. Besides, by construction of the proposed loss, the resulting trained network can be ascribed to the class of multi-resolution analysis methods.

==> drawing/matlab/fuseUpNorm.m <==
function [X10norm, X20norm, mu10, mu20, std10, std20] = fuseUpNorm(X10, X20, shift)
 
    mu20 = mean(X20,[1 2]);
    ms20 = mean(X20.^2,[1 2]);
    var20 = ms20 - mu20.^2;
    std20 = var20.^0.5;
    X20norm = shift + (X20-mu20)./std20;

    % LPF (MTF gains) im10
    ratio = 2;
    h = genMTF_v3(ratio,'',1);
    n10 = size(X10,3);
    X10lp = X10;
    for n = 1:n10
        X10lp(:,:,n) = imfilter(X10(:,:,n),h(:,:));
    end
    
    % optional
    %X10lp = imresize(X10lp,1/ratio);
    % 

    mu10 = mean(X10lp,[1 2]);
    ms10 = mean(X10lp.^2,[1 2]);
    var10 = ms10 - mu10.^2;
    std10 = var10.^0.5;
    X10norm = shift + (X10-mu10)./std10;
end



==> drawing/matlab/genMTF_v3.m <==
% Description: 
%           Generate a bank of filters shaped on the MTF of the sensor. Each filter
%           corresponds to a band acquired by the sensor. 
% 
% Interface:
%           h = genMTF(ratio, sensor, nbands)
%
% Inputs:
%           ratio:              Scale ratio between MS and PAN. Pre-condition: Integer value.
%           sensor:             String for type of sensor (e.g. 'WV2','IKONOS');
%           nbands:             Number of spectral bands.
%
% Outputs:
%           h:                  Gaussian filter mimicking the MTF of the MS sensor
% 
% References:
%           [Aiazzi02]          B. Aiazzi, L. Alparone, S. Baronti, and A. Garzelli, "Context-driven fusion of high spatial and spectral resolution images based on
%                               oversampled multiresolution analysis," IEEE Transactions on Geoscience and Remote Sensing, vol. 40, no. 10, pp. 2300–2312, October
%                               2002.
%           [Aiazzi06]          B. Aiazzi, L. Alparone, S. Baronti, A. Garzelli, and M. Selva, "MTF-tailored multiscale fusion of high-resolution MS and Pan imagery,"
%                               Photogrammetric Engineering and Remote Sensing, vol. 72, no. 5, pp. 591–596, May 2006.
%           [Vivone14a]         G. Vivone, R. Restaino, M. Dalla Mura, G. Licciardi, and J. Chanussot, "Contrast and error-based fusion schemes for multispectral
%                               image pansharpening," IEEE Geoscience and Remote Sensing Letters, vol. 11, no. 5, pp. 930–934, May 2014.
%           [Vivone15]          G. Vivone, L. Alparone, J. Chanussot, M. Dalla Mura, A. Garzelli, G. Licciardi, R. Restaino, and L. Wald, "A Critical Comparison Among Pansharpening Algorithms", 
%                               IEEE Transactions on Geoscience and Remote Sensing, vol. 53, no. 5, pp. 2565–2586, May 2015.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function h = genMTF_v3(ratio, sensor, nbands)

    switch sensor
        case 'QB'
            GNyq = [0.34 0.32 0.30 0.22]; % Band Order: B,G,R,NIR
        case 'IKONOS'
            GNyq = [0.26,0.28,0.29,0.28]; % Band Order: B,G,R,NIR
        case {'GeoEye1','WV4'}
            GNyq = [0.23,0.23,0.23,0.23]; % Band Order: B,G,R,NIR
        case 'WV2'
            GNyq = [0.35 .* ones(1,7), 0.27];
        case 'WV3'
            GNyq = [0.325 0.355 0.360 0.350 0.365 0.360 0.335 0.315];
        case 'S2-10m'
            GNyq = [0.275, 0.28, 0.25, 0.24];
        case 'S2-20m'
            GNyq = [0.365, 0.33, 0.34, 0.32, 0.205, 0.235];
        case 'S2-60m'
            GNyq = [0.3175, 0.295, 0.30];
        otherwise
            GNyq = 0.3 .* ones(1, nbands);
    end


    %%% MTF
    N = 41;
    nBands = length(GNyq);
    h = zeros(N, N, nBands);
    fcut = 1/double(ratio);
    %fcut = 2/double(ratio);

    for ii = 1 : nBands
        alpha = sqrt(((N-1)*(fcut/2))^2/(-2*log(GNyq(ii))));
        H = fspecial('gaussian', N, alpha);
        Hd = H./max(H(:));
        h(:,:,ii) = fwind1(Hd,kaiser(N));
        h(:,:,ii) = max(0,h(:,:,ii));
        h(:,:,ii) = h(:,:,ii)/sum(sum(h(:,:,ii))); %%% added by G.Scarpa
    end
    
end

==> drawing/matlab/makepng.m <==
%load ./10m/S2_10.mat
%load ./20m/S2_20.mat

load ./Patches/S2_10_NORM.mat
load ./Patches/S2_20_NORM.mat
Pred = getfield(load('./Patches/Predict_Proposed_Finetune_FullRef_NORM.mat'),'im20');

[X10norm, X20norm, mu10, mu20, std10, std20] = fuseUpNorm(im10, im20, 2);
Pred_norm = 2 + (Pred-mu20)./std20;

X10rgb = uint8(60*X10norm(:,:,[3 2 1]));
X20rgb = uint8(60*X20norm(:,:,[5 3 1]));
Pred_rgb = uint8(60*Pred_norm(:,:,[5 3 1]));

figure(1);
ax(1) = subplot(1,3,1); imshow(X10rgb,[]);
ax(2) = subplot(1,3,2); imshow(imresize(X20rgb,2,'nearest'),[]);
ax(3) = subplot(1,3,3); imshow(Pred_rgb,[]);
linkaxes(ax,'xy');



%%%% Selezione zoom nelle coordinate a bassa risoluzione
%i = 10; j = 13; d = 80; 
i = 174; j = 6; d = 60; 
%%%%


I = 2*i-1; J = 2*j-1; D = 2*d;

X10 = X10rgb(I:I+D-1,J:J+D-1,:);
X20 = X20rgb(i:i+d-1,j:j+d-1,:);
pred = Pred_rgb(I:I+D-1,J:J+D-1,:);

figure(2);
s(1) = subplot(1,3,1); imshow(X10,[]);
s(2) = subplot(1,3,2); imshow(imresize(X20,2,'nearest'),[]);
s(3) = subplot(1,3,3); imshow(pred,[]);
linkaxes(s,'xy');

%%% Eventuale salvataggio in PNG
%imwrite(X10,'X10.png');
%imwrite(X20,'X20.png');
%imwrite(pred,'pred.png');
